Reliable Before Profitable: QuantHarness for Governing Financial Strategy Development with LLM Agents

LLM agents can turn natural-language financial research requests into executable and backtested strategies, but a successful run may still implement the wrong rule, use information unavailable at decision time, or obscure how repairs and candidate selection changed the strategy. Because these failures arise throughout development, final code and performance metrics alone are insufficient to establish either fidelity to the request or the validity of the development process. We therefore address the reliability of financial strategy development at the trajectory level: the system must control how intermediate outputs become downstream state and preserve the evidence needed to justify the terminal outcome. We introduce QuantHarness, a two-layer agent harness in which a finance-specific Workflow structures specification, data grounding, construction, testing, and review, while Harness Core enforces stage-specific information, action, and commitment boundaries. We also introduce FinRelBench, a benchmark that evaluates strategy-development reliability through execution success, requirement satisfaction, and runtime evidence. QuantHarness achieves the highest Task Success at 90.72\%, compared with 74.23\%--84.54\% for the comparison systems. Controlled stress tests show that its boundaries contain targeted violations, while structured run records improve evidence retrieval and support decision replay under the evaluated protocol.

==> anc/finrelbench_inventory.csv <==
case_id,output_type,origin,source_task_id,source_revision,public_query,adaptation_notes
generic_explicit_ma_crossover,scores,original,,,"Implement a daily moving-average crossover strategy using adjusted close prices. Compute 20-day and 60-day moving averages. Generate positive scores when the short average is above the long average, rebalance on the next trading session, hold at most 20 names, equal weight positions, and include transaction costs and slippage.",
generic_explicit_filtered_reversal,scores,original,,,"Build a daily short-term reversal strategy. Select liquid equities that fell sharply over the last 3 trading sessions but remain above a long-term trend filter. Exclude non-tradable securities, recently listed securities, trading halts, limit-down names, and names with insufficient liquidity. Buy on the next session, hold for 3 to 5 sessions, and let the backtest engine handle costs, slippage, tradability constraints, and position sizing.",
generic_medium_term_momentum,scores,original,,,"Rank equities by 6-month risk-adjusted momentum, skip the most recent month, select the top-ranked names, rebalance monthly, cap single-name weight, and apply a liquidity filter.",
generic_vol_regime_mean_reversion,scores,original,,,"Implement a mean-reversion strategy that only trades when market index volatility is below its recent median. Within that regime, buy short-term underperformers with stable liquidity and avoid trading when market volatility is high.",
generic_multifactor_selection,scores,original,,,"Build a daily multi-factor equity strategy using value, size, momentum, volatility, reversal, and liquidity factors. Standardize factors cross-sectionally, combine them into a composite score, select the top-ranked securities, rebalance periodically, and control turnover.",
generic_industry_aware_multifactor,scores,original,,,"Extend a multi-factor equity strategy with industry diversification. Use available industry or sector metadata to avoid concentrating all selected names in one industry. If industry metadata is unavailable, record the limitation and fall back to a non-industry-constrained multi-factor strategy.",
generic_low_vol_portfolio,scores,original,,,"Construct a low-volatility equity portfolio using recent realized volatility. Select low-volatility names from a liquid universe, rebalance monthly, cap concentration, and compare against an equal-weight eligible-universe benchmark.",
generic_momentum_vol_cash_filter,scores,original,,,"Build a momentum ranking strategy that only emits positive scores when market index volatility is below a threshold. When market volatility is too high, emit no positive scores so the long-only cash account naturally reduces exposure.",
generic_relative_strength_rotation,scores,original,,,"Build a long-only relative strength rotation strategy across a small eligible equity universe. Rank names by recent relative performance, hold the strongest names, rebalance weekly or monthly, and stay in cash when no name passes liquidity and trend filters.",
generic_index_gated_selection,scores,original,,,"Build an equity selection strategy gated by a market index trend filter. When the benchmark index is above its long-term moving average, run a normal momentum or factor ranking strategy; when the index trend is negative, reduce or suppress new long scores.",
generic_limit_distance_filter,scores,original,,,"Design a daily ranking strategy that avoids names too close to limit-up or limit-down prices. Combine a simple alpha signal with tradability filters based on limit price distance, suspension status, and liquidity.",
generic_gap_reversal,scores,original,,,"Build a daily gap-reversal strategy. Identify names with large opening gaps relative to the previous adjusted close, filter for sufficient liquidity, rank candidates by expected mean reversion, and rebalance on the next trading session.",
generic_intraday_opening_range_breakout,orders,original,,,"Using intraday bars, trade an opening-range breakout strategy. Define the opening range from the first 30 minutes, enter only after the range is broken, apply a time-based exit before the close, and account for intraday slippage and volume limits.",
generic_execution_aware_target_orders,orders,original,,,"Implement a minute-level order strategy that emits target-weight buy orders from a simple signal and sell-all exits from a simple exit rule. Let the backtest engine enforce cash, lot size, volume participation, transaction costs, unavailable prices, and tradability constraints.",
generic_factor_bucket_rotation,scores,original,,,"Build a daily strategy that rotates among value, momentum, low-volatility, and reversal factor buckets. Choose the active bucket using recent market trend and volatility conditions, then rank names within that bucket and rebalance periodically.",
generic_rolling_pattern_ranking,scores,original,,,"Build a daily ranking strategy using rolling price-pattern features over the past 60 trading days, such as recent return, drawdown, volatility, range position, and liquidity stability. Combine these features with a transparent rule-based score; do not train a sequence model.",
generic_minute_liquidity_shock_reversal,orders,original,,,"Using intraday bars, detect short-lived liquidity shocks where price moves sharply on elevated volume or amount. Enter a small mean-reversion order after the shock, use a profit target or time stop, and exit before the close.",
qcb_daily_absolute_momentum_252,scores,adapted,4,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute 252-session absolute momentum as 100 times adjusted close divided by its 252-session lag. Emit a positive score while the value is strictly above 100 and a non-positive score while it is below 100. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_consolidation_breakout_volume_rsi,scores,adapted,9,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Use Bollinger Bands with a 20-session mean and two standard deviations. A stock qualifies only after at least 10 sessions of consolidation inside the bands, then closes above the prior upper band with volume above 1.5 times its 20-session mean and RSI(14) above 50. Score qualifying breakouts by their percentage distance above the band. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_previous_exit_price_reentry,scores,adapted,27,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Use close above SMA(50) as the long condition. Track the last date and price at which that condition became false. A new positive score is allowed only when the long condition is true and the preceding close is below the previous exit price; the first eligible episode must not be blocked when no prior exit exists. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_rolling_high_breakout_trailing_floor,scores,adapted,32,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Define the 52-week high as the maximum adjusted close over the preceding 252 sessions, excluding the current session. Turn positive when close breaks that prior high. While active, maintain the running high and turn non-positive if close falls below 95 percent of it. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_selling_climax_reversal,scores,adapted,33,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Require close above SMA(200). Identify a selling climax when the five-session return is at most -8 percent and current volume is at least 1.5 times its 50-session mean. Within the next five sessions, turn positive only after close exceeds the climax-session high; turn non-positive below SMA(200). Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_range_breakout_volume_confirmation,scores,adapted,34,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. From the preceding 40 sessions, define resistance as the maximum high and support as the minimum low. Require a range width of at least 2 percent of support. Turn positive when close breaks prior resistance with volume at least 1.2 times its 20-session mean; turn non-positive if close returns inside the range. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_double_bottom_neckline_breakout,scores,adapted,36,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Detect two confirmed pivot lows separated by 5 to 40 sessions whose prices differ by no more than 3 percent. Define the neckline as the highest high between them. Turn positive only when close breaks the neckline with volume at least 1.2 times its 20-session mean; invalidate the pattern below the lower pivot. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_sma200_regime_cross,scores,adapted,42,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute SMA(200) of adjusted close. Emit a positive score after close crosses above SMA(200), keep it positive while close remains above the average, and emit a non-positive score after close crosses below it. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_bollinger_lower_band_reentry,scores,adapted,43,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute Bollinger Bands from SMA(20) and two standard deviations. Turn positive when close crosses upward through the lower band after being below it; turn non-positive when close subsequently crosses downward through the middle band. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_atr_pullback_in_ema_trend,scores,adapted,44,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Require close above EMA(50). Measure the decline from the trailing 20-session high and turn positive when that pullback reaches 1.5 times ATR(14). Turn non-positive when close falls below EMA(50) or rises 2.5 ATR above the setup close. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_tsi_bullish_divergence,scores,adapted,48,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute the True Strength Index using 25- and 13-session exponential smoothing and a 2-session signal smoothing. Confirm pivot lows with a symmetric five-session window. Turn positive when price makes a lower confirmed pivot low while TSI makes a higher one; turn non-positive when TSI falls below its signal line. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_macd_signal_crossover,scores,adapted,52,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute MACD with 12- and 26-session exponential averages and a 9-session signal line. Emit a positive score when MACD crosses above its signal line and keep it positive until MACD crosses back below. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_low_volatility_trend_regime,scores,adapted,62,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Estimate 20-session realized volatility and its rolling 252-session median, and compute SMA(100). Score stocks positively only when current volatility is below its historical median and close is above SMA(100); rank eligible stocks by their 60-session return divided by realized volatility. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_ema_ribbon_alignment,scores,adapted,64,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute EMA periods 8, 13, 21, 34, and 55. Score a stock positively only when the averages are strictly ordered from shortest to longest and EMA(21) is rising; scale the score by the normalized spread between EMA(8) and EMA(55). Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_monthly_turbulence_reversion,scores,adapted,122,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Resample adjusted close to month ends and calculate monthly returns. For each stock, estimate the trailing 24-month mean and variance without the current month, and define turbulence as squared return deviation divided by that variance. Turn positive when turbulence exceeds the trailing 95th percentile and turn non-positive when it falls below its trailing 12-month mean. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_time_series_momentum_12m,scores,adapted,75,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Measure 252-session return and 60-session realized volatility. Emit a positive risk-adjusted momentum score only when the 252-session return is positive; otherwise emit a non-positive score. Refresh the signal every 21 trading sessions. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_supertrend_daily,scores,adapted,84,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Implement Supertrend with ATR(10) and multiplier 3.0 using recursively tightened upper and lower bands. Turn positive on a down-to-up trend flip and non-positive on the next up-to-down flip. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_weekly_roc_mean_reversion,scores,adapted,242,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. On the first trading session of each week, compute the 21-session return and its trailing 252-session mean and standard deviation. Turn positive when the return is below the mean by at least two standard deviations; turn non-positive when it returns to or above the mean. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_profit_sensitive_exit,scores,adapted,89,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Use EMA(20) above EMA(50) as the entry state. After entry, track return from the setup close: turn non-positive at a 3 percent loss, at an 8 percent gain, or when EMA(20) crosses below EMA(50). Do not reset the entry reference while the state remains active. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_liquidity_shock_reversal,scores,adapted,248,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Define a daily illiquidity proxy as (high-low)/close and compare it with its 20-session mean. Turn positive after a bearish session whose proxy exceeds twice that mean and whose volume exceeds twice its 20-session mean, but only when the following close exceeds the shock-session high. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_momentum_with_volatility_filter,scores,adapted,93,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute 60-session return and 20-session realized volatility. Rank stocks by return only when volatility is below its own trailing 120-session median; emit non-positive scores for stocks that fail the volatility filter. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_zscore_mean_reversion,scores,adapted,98,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute the 20-session mean and standard deviation of adjusted close and its z-score. Turn positive below -2, retain the state until z-score reaches zero, and emit a non-positive score above zero. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_ichimoku_style_sma_momentum,scores,adapted,249,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Use SMA(9), SMA(26), and SMA(52) as short, medium, and long trend lines. Turn positive when SMA(9) crosses above SMA(26) while both are above SMA(52); turn non-positive when SMA(9) crosses below SMA(26). Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_daily_correction_recovery,scores,adapted,108,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Require close above SMA(100). Identify a correction when close falls at least 2 ATR(14) from the preceding 20-session high. Turn positive when close subsequently crosses above EMA(10), and turn non-positive below the correction low or SMA(100). Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_rsi_oversold_recovery,scores,adapted,110,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute Wilder RSI(14). Turn positive when RSI was below 30 and crosses back above 30; turn non-positive when RSI reaches 70 or crosses below 30 again. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_one_session_macd_momentum,scores,adapted,250,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute MACD(12,26,9). Emit a positive score only on the session after MACD crosses above its signal line, then return to a non-positive score after that one-session holding signal. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_bollinger_trend_following,scores,adapted,123,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute SMA(50) and Bollinger Bands(20,2). Turn positive when close is above SMA(50) and breaks above the prior upper band; turn non-positive when close crosses below the Bollinger middle line or SMA(50). Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_dema_supertrend_confirmation,scores,adapted,126,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute DEMA(50) and Supertrend with ATR(10) and multiplier 3.0. Turn positive only when close is above DEMA(50) and Supertrend flips upward; turn non-positive when either close falls below DEMA(50) or Supertrend flips downward. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_statistical_capitulation_bounce,scores,adapted,128,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Require a 60-session return below -20 percent, RSI(14) below 25, and volume above twice its 20-session mean. Turn positive only after close exceeds the preceding session high, and turn non-positive at the capitulation low or when RSI reaches 55. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_calendar_aware_ema_signal,scores,adapted,135,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute EMA(20) and EMA(60) only on valid exchange trading sessions. Turn positive when EMA(20) crosses above EMA(60), non-positive on the reverse cross, and ensure holidays or missing calendar dates do not count as synthetic observations. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_first_session_monthly_allocation,scores,adapted,140,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. On the first valid trading session of each calendar month, score stocks by their trailing 20-session return if it is positive; retain the monthly selection signal until the next first-session rebalance. Never treat a calendar day on which the exchange is closed as a rebalance date. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_support_resistance_breakout,scores,adapted,251,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Define resistance as the maximum high and support as the minimum low over the preceding 60 sessions, excluding the current session. Turn positive on a close above resistance and non-positive on a close below the 20-session midpoint of the prior range. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_volatility_spike_reversal,scores,adapted,145,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute the absolute one-session return and its trailing 60-session mean and standard deviation. Turn positive after a negative return whose magnitude exceeds the mean by three standard deviations, once the next close exceeds the spike-session midpoint; turn non-positive below the spike low. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_cup_handle_breakout,scores,adapted,146,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Identify a rounded 80-to-120-session cup whose two rim highs differ by no more than 5 percent, followed by a 5-to-20-session handle with a drawdown no greater than one third of the cup depth. Turn positive on a close above the rim with volume above 1.2 times its 20-session mean. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_bollinger_zscore_reversion,scores,adapted,153,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute a z-score from SMA(30) and the matching 30-session standard deviation. Turn positive when z-score crosses below -2 and then back above -2; turn non-positive when it reaches zero or falls below -3. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_long_horizon_bollinger_reversion,scores,adapted,159,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute Bollinger Bands from SMA(120) and two standard deviations. Turn positive when close crosses upward through the lower band after being below it; turn non-positive at the middle band or if close falls another one standard deviation below the entry threshold. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_ema_bollinger_pullback,scores,adapted,160,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Require EMA(21) above EMA(50). Turn positive when close crosses upward through the lower Bollinger Band(20,2) during that trend; turn non-positive at the middle band or when EMA(21) falls below EMA(50). Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_dema_atr_channel_trend,scores,adapted,163,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Use DEMA(200) as a trend filter and form a channel around EMA(20) at two ATR(14). Turn positive when close is above DEMA(200) and breaks above the upper channel; turn non-positive when close crosses below EMA(20). Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_composite_technical_score,scores,adapted,164,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Build a composite from four binary components: close above SMA(200), 60-session return positive, RSI(14) above 50, and MACD(12,26,9) above its signal. Sum the components and emit a positive score only when at least three are true. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_volatility_regime_switch,scores,adapted,169,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Classify volatility using ATR(14)/close relative to its trailing 100-session median. In the low-volatility regime, score an upper Bollinger breakout; in the high-volatility regime, score a lower-band mean-reversion recovery. Record which regime generated every positive score. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_swing_breakout_atr_filter,scores,adapted,170,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Require close above SMA(200), Bollinger Band width above its 60-session median, and volume above its 20-session mean. Turn positive on a close above the preceding 50-session high and non-positive below EMA(20) or two ATR below the breakout close. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_atr_sma_rsi_trend,scores,adapted,196,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute ATR(14), SMA(20), and RSI(14). Turn positive when close is above a rising SMA(20), RSI is between 50 and 70, and ATR is below 1.5 times its 50-session median; turn non-positive below SMA(20) or when RSI exceeds 75. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_stochastic_donchian_breakout,scores,adapted,198,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Use a 20-session Donchian channel and Stochastic %K(14). Turn positive when close breaks the prior upper channel and %K is above 60; turn non-positive when close falls below the channel midpoint or %K falls below 40. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_bandwidth_macd_trend,scores,adapted,200,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Compute Bollinger Band width(20,2), its SMA(50), and MACD(12,26,9). Turn positive when width crosses above its mean and MACD is above its signal line; turn non-positive when either condition reverses. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_base_breakout_relative_volume,scores,adapted,204,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Define a base as at least 20 sessions in which the high-low range is below 12 percent of its midpoint. Turn positive when close breaks the base high with volume above 1.5 times its 20-session mean; turn non-positive if close returns below the base midpoint. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_ema_volume_breakout,scores,adapted,205,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Use EMA(20) and a 20-session volume mean. Turn positive when close crosses above EMA(20) while volume exceeds 1.5 times its mean; turn non-positive on a close below EMA(20). Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_leadership_momentum_acceleration,scores,adapted,215,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Require close above SMA(200), EMA(50) above SMA(200), and positive 60-session return. Rank eligible stocks by the increase in 20-session momentum relative to its value 20 sessions earlier; turn non-positive when close falls below EMA(50). Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_impulse_12_1,scores,adapted,226,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Measure 12-month momentum ending one month before the signal date, using 252 and 21-session lags, and estimate ATR(14) as a percentage of price. Emit a positive score only for positive skip-month momentum and rank it after dividing by ATR percentage. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_squeeze_relative_volume_breakout,scores,adapted,225,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Identify a volatility squeeze when Bollinger Band width(20,2) is below its trailing 100-session 20th percentile. Turn positive when close breaks the upper band with volume above twice its 20-session mean; turn non-positive below the middle band. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_daily_ema_rsi_pullback,scores,adapted,228,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit daily A-share scoring strategy using adjusted daily OHLCV data. Require EMA(12) above EMA(26). Turn positive when RSI(14) crosses upward through 40 after being below 40, while the trend condition holds; turn non-positive on an EMA bearish cross, RSI above 70, or a two-ATR decline from the setup close. Use only observations available through each signal date, preserve stock and trading-date identity, and emit one daily score per evaluated stock. Higher scores must represent stronger long selection; a non-positive score must represent an inactive or exit state. Signals are executed no earlier than the next trading session.","Ported to a cross-sectional, long-only daily-score task over the shared A-share universe. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_session_open_atr_reversion,orders,adapted,301,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Set the session reference to the first bar open. Enter long when close is below the reference by more than two ATR(14). Exit when close crosses above MA(20), at a 2 percent protective stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_bullish_engulfing_after_decline,orders,adapted,305,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 15-minute bars within each trading session. Require three consecutive bearish bars followed by a bearish bar and then a bullish bar whose real body fully engulfs the preceding body. Buy after the engulfing bar closes, stop 1 percent below the two-bar pattern low, and liquidate by the close of the next trading session. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 15-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_donchian_contraction_breakout,orders,adapted,308,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Use a 20-bar Donchian channel and ATR(14). Mark contraction when channel width is below two ATR. Enter long when close breaks the prior upper channel after contraction; exit below the channel midpoint, at a two-ATR stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_intraday_zscore_reversion,orders,adapted,309,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Compute the z-score of close relative to SMA(20) and its 20-bar standard deviation. Enter long below -2, exit when z-score reaches zero, at a 2 percent stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_downtrend_volume_climax_reversal,orders,adapted,312,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 15-minute bars within each trading session. Identify a falling SMA(50) downtrend followed by a six-bar decline greater than 1.5 ATR(14). Mark a climax bar when volume exceeds twice its 20-bar mean, range exceeds 1.2 ATR, and close is in the bottom quarter. Within eight bars, enter long after a 0.5-ATR rebound and a close above the prior high; exit below the climax low or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 15-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_macd_histogram_zero_cross,orders,adapted,313,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 15-minute bars within each trading session. Compute MACD(12,26,9). Enter long when its histogram crosses above zero, and exit when it crosses below zero, at a 2 percent protective stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 15-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_rsi_donchian_recovery,orders,adapted,319,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 15-minute bars within each trading session. Use RSI(14) and a 20-bar Donchian channel. After RSI has been below 30, enter long when close breaks the prior upper channel. Exit below the channel midpoint, at a 2 percent stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 15-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_parabolic_sar_flip,orders,adapted,322,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Compute Parabolic SAR with acceleration 0.02 and maximum 0.2. Enter long when close crosses above SAR and exit when close crosses below SAR or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_opening_range_relative_volume,orders,adapted,325,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 15-minute bars within each trading session. Define the opening range from the first four 15-minute bars. After the range is complete, enter long on a close above its high when bar volume divided by SMA(volume,20) exceeds 1.5. Exit when RSI(14) crosses below 50, on a 1.5-ATR trailing stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 15-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_macd_bollinger_reversion,orders,adapted,326,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Enter long when MACD(12,26,9) crosses above its signal line while close is at or below the lower Bollinger Band(20,2). Exit at the middle band, at a two-ATR stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_low_atr_extreme_reversion,orders,adapted,329,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Compute ATR(14), its 20-bar mean and standard deviation, and SMA(close,20). Enter long when ATR is below its mean by two standard deviations and close is below SMA(20). Exit when ATR crosses above its mean, at a 2 percent stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_accumulation_distribution_trend,orders,adapted,337,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Compute the accumulation/distribution line and SMA(close,20). Enter long when close is above the SMA and accumulation/distribution rises from the prior bar. Exit when the line stops rising, close falls below SMA, a 1 percent stop is reached, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_session_vwap_williams_reversion,orders,adapted,340,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Compute session VWAP from typical price and volume, resetting each trading day, and Williams %R(14). Enter long below VWAP when Williams %R crosses below -80; exit on a close above VWAP, at a 2 percent stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_stochastic_oversold_cross,orders,adapted,342,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Compute Stochastic %K/%D(14,3,3). Enter long when the prior %K is below 20 and %K crosses above %D. Exit when %K crosses down through 50, at a 2 percent stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_rsi_dynamic_band_reversion,orders,adapted,345,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Compute RSI(14), its 20-bar mean and standard deviation. After RSI falls below mean minus two standard deviations, enter long when it crosses back above the mean. Exit on the reverse mean cross, at a 2 percent stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_ichimoku_sma_cloud,orders,adapted,346,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 30-minute bars within each trading session. Approximate an Ichimoku cloud using SMA(9), SMA(26), SMA(52), and SpanA=(SMA9+SMA26)/2 without shifting. Enter long when SMA(9) crosses above SMA(26) and close is above both SpanA and SMA(52). Exit on the reverse cross, below a non-decreasing SMA(26) stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 30-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_donchian_volume_breakout,orders,adapted,349,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 15-minute bars within each trading session. Enter long when close breaks the prior 20-bar Donchian high and current volume exceeds both the prior bar and SMA(volume,20). Exit when close returns below the breakout level, volume falls below its mean, a 2 percent stop is reached, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 15-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_williams_ma_cloud,orders,adapted,350,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 15-minute bars within each trading session. Build a moving-average cloud from SMA(9), SMA(26), and SMA(52). Enter long when Williams %R(14) recovers upward through -80, close is above the cloud, and SMA(9) crosses above SMA(26). Exit below the cloud, at a trailing SMA(26) minus 0.5 percent stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 15-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_volatility_stochastic_trend,orders,adapted,351,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Define volatility as the 20-bar standard deviation of close-to-close returns, then compute a stochastic oscillator(14,3,3) over that line. Enter long when %K crosses above %D after being below 20 and volatility is rising. Exit on the opposite cross, at a two-ATR stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_standard_deviation_band_breakout,orders,adapted,354,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Create bands at SMA(close,20) plus or minus one 20-bar standard deviation. Enter long when close crosses above the upper band. Exit when close crosses below SMA(20), at a 2 percent stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_donchian_midpoint_exit,orders,adapted,357,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Enter long when close crosses above the prior 20-bar Donchian high. Exit when close returns to or below the channel midpoint or by the close of the next trading session after the shares become sellable. Do not open overlapping positions. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_ten_bar_momentum_filter,orders,adapted,361,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Compute 10-bar percentage momentum, SMA(50), and ATR(14). Enter long when momentum exceeds 5 percent and close is above SMA(50). Exit when momentum falls below -5 percent, at the tighter of a 2 percent or one-ATR stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_vwap_rsi_deviation,orders,adapted,367,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 15-minute bars within each trading session. Compute session VWAP and RSI(14). Enter long when close is at least 0.3 percent below VWAP and RSI is below 30. Exit when close reaches VWAP, at a 2 percent stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 15-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_keltner_bullish_reversion,orders,adapted,372,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Build a Keltner Channel from EMA(20), ATR(14), and multiplier 2. Enter long when a bullish bar closes below the lower channel. Exit at the middle EMA, at a two-ATR stop, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_lunch_break_long_fade,orders,adapted,373,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 15-minute bars within each trading session. Measure the return from 09:30 through 11:30. If it is at most -0.5 percent, allow one long entry between 11:30 and 14:30 when volume is below its 20-bar mean and RSI(14) crosses above 40. Exit on an RSI cross below 40, at a 2 percent stop, or by 14:30 on the next trading session. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 15-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_rsi_bullish_divergence,orders,adapted,376,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Confirm pivot lows with a symmetric five-bar window. Enter long when the newest pivot low is below the preceding pivot low but RSI(14) at that pivot is higher. Exit when RSI reaches 70, at a 2 percent stop, or by the close of the next trading session after the shares become sellable; do not use bars after pivot confirmation early. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_midday_downtrend_reversal,orders,adapted,377,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 15-minute bars within each trading session. At 11:30 classify a morning downtrend only when close is below SMA(20) and the SMA is below its value four bars earlier. Between 11:30 and 13:30, enter long when RSI(14) crosses above 50. Exit on a reverse RSI cross, at a 2 percent stop, or by 14:45 on the next trading session. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 15-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_gap_down_fade,orders,adapted,384,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 15-minute bars within each trading session. At the first bar, compute the gap from the previous session close. Enter long at the next executable time only when the opening gap is at most -2 percent. Place a stop 2 percent below the session open, permit at most one entry per stock per day, and liquidate by the close of the next trading session. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 15-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_volume_crossover_trend,orders,adapted,389,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Compute volume SMA(10), volume SMA(50), and price SMA(200). Enter long when the fast volume average crosses above the slow one while close is above price SMA(200). Exit on the reverse volume cross, below the price SMA, at a 1 percent stop, at a 2 percent take-profit, or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."
qcb_intraday_supertrend_volume_flip,orders,adapted,399,f8bda951addb409a81aa316c00401dbde60774ae,"Implement an explicit long-only A-share intraday order strategy using 1-minute OHLCV data aggregated into 5-minute bars within each trading session. Implement Supertrend with ATR(10) and multiplier 3.0 using recursively tightened bands. Enter long on a down-to-up trend flip only when volume exceeds SMA(volume,20). Exit on the next up-to-down flip or by the close of the next trading session after the shares become sellable. Form every signal only after its aggregation bar has closed and submit orders no earlier than the following minute. Respect A-share T+1 settlement: shares bought during a session cannot be sold until the next trading session, so all stop, indicator, and time exits start only after the shares become sellable. Emit minute orders with timestamps, symbols, sides, and explicit sizing; never sell more shares than are held, maintain at most one open position per stock, and close any remaining position no later than the end of that next session.","Ported to a long-only, T+1-compatible A-share order task over session-aligned 5-minute bars. | The strategy idea and numerical parameters are retained where compatible; implementation-framework, named-US-instrument, short-selling, and unavailable-market assumptions are excluded."


==> anc/finresearchsuite_inventory.csv <==
suite,case_id,output_type,public_query
ruleresearchbench,open_research_adaptive_trend_value_blend,scores,研究一个日频 A 股选股策略，把趋势、估值和流动性信息组合成可解释的多因子分数。你可以自行决定因子方向、标准化和组合方式，但要避免过度集中和明显不可交易股票。
ruleresearchbench,open_research_market_regime_rotation,scores,设计一个能根据市场状态调整风险暴露的日频选股策略。策略应在市场环境较好时承担股票风险，在波动或趋势恶化时降低新开仓意愿。
ruleresearchbench,open_research_liquidity_quality_selection,scores,研究一个偏稳健的日频股票池筛选策略，优先选择流动性更稳定、规模不过小、近期交易质量较好的股票，并避免明显拥挤或异常交易的标的。
ruleresearchbench,open_research_reversal_with_risk_controls,scores,探索一个短期反转策略，但需要加入风险控制，避免只买入下跌最严重且流动性很差的股票。策略应能在信号不足时自然降低持仓。
ruleresearchbench,open_research_low_vol_momentum_mix,scores,构建一个兼顾低波动和中期动量的日频策略。目标是比单纯追涨更稳健，同时仍保留足够的交易机会和股票覆盖。
ruleresearchbench,open_research_limit_aware_alpha,scores,设计一个对涨跌停约束敏感的日频 alpha。策略应尽量避开无法成交或接近涨跌停的股票，同时保留一个可解释的选股信号。
ruleresearchbench,open_research_industry_balanced_alpha,scores,研究一个行业不过度集中的日频多因子策略。可以自行选择价值、动量、低波、反转或流动性信号，但需要考虑行业分散和股票覆盖。
ruleresearchbench,open_research_gap_volatility_alpha,scores,探索一个利用开盘跳空、近期波动和价格位置的日频策略。策略可以偏反转或趋势延续，但需要解释选择并控制过高换手。
ruleresearchbench,open_research_cash_gated_relative_strength,scores,研究一个相对强弱策略，但允许在市场或个股信号不足时保留现金。策略需要避免靠永远空仓获得表面稳定。
ruleresearchbench,open_research_factor_bucket_ensemble,scores,设计一个可以在不同因子风格之间切换或加权的日频策略。候选风格包括价值、动量、低波、反转和流动性，具体组合方法由你决定。
ruleresearchbench,open_research_intraday_liquidity_reversal_orders,orders,用分钟线研究一个短周期流动性冲击后的反转交易策略。策略应输出实际订单，控制参与率、成交风险和尾盘持仓风险。
ruleresearchbench,open_research_intraday_breakout_or_reversion_orders,orders,用分钟线研究一个日内价格位置策略，可以选择突破或均值回归方向。策略应输出订单，并考虑成交量、滑点、止损或时间退出。
modelbench,model_explicit_lightgbm_daily_alpha,scores,实现一个 LightGBM 横截面 A 股选股模型：使用日频特征 ret_1d、ret_5d、mom_20d、mom_60d、volatility_20d、downside_volatility_60d、turnover_rate_f_20d、amihud_20d、bp、ep_ttm、log_circ_mv、amount_zscore、price_position_120d、up_limit_distance、down_limit_distance，标签为未来 5 个交易日收益率。训练集早于验证集，验证集早于回测区间；每天收盘后输出预测分数，回测买入预测分数最高的 50 只，等权，单票不超过 2%。
modelbench,model_explicit_gbdt_daily_alpha,scores,实现一个 GBDT 日频选股模型，使用收益、动量、波动率、换手率、估值、市值、成交额和涨跌停距离特征预测未来 5 日收益率。采用固定 train/valid/test 时间切分，预处理器只能在 train 段拟合，推理阶段输出 daily scores。
modelbench,model_explicit_mlp_daily_alpha,scores,实现一个 PyTorch MLP 神经网络日频选股模型：输入 ret_1d、ret_5d、mom_20d、volatility_20d、turnover_rate_f_20d、bp、log_circ_mv、amount_zscore 和 price_position_120d，预测未来 5 日收益率。训练/验证/测试必须按时间切分；推理结果写成 scores 协议并回测。
modelbench,model_explicit_lstm_daily_sequence,scores,实现一个 PyTorch LSTM 日频序列选股模型：对每只股票构造过去 20 个交易日的特征窗口，特征包括 ret_1d、ret_5d、mom_20d、mom_60d、volatility_20d、turnover_rate_f_20d、bp、log_circ_mv 和 price_position_120d；标签为未来 5 日收益率。序列窗口不能越过信号日，训练集早于验证集和回测期，推理输出 scores 并回测。
modelbench,model_explicit_transformer_daily_sequence,scores,实现一个 PyTorch Transformer Encoder 日频序列选股模型：对每只股票构造过去 60 个交易日的特征窗口，特征包括 ret_1d、ret_5d、mom_20d、mom_60d、volatility_20d、downside_volatility_60d、turnover_rate_f_20d、amihud_20d、bp、ep_ttm、log_circ_mv、amount_zscore 和 price_position_120d；使用 d_model=64、nhead=4、num_layers=2，标签为未来 10 日收益率。序列窗口不能越过信号日，训练集早于验证集和回测期；每天输出预测分数，选择前 40 只等权持有并回测。
modelresearchbench,model_research_fuzzy_tabular_alpha,scores,用机器学习研究一个日频 A 股多因子选股模型。你可以选择合适的表格模型模板、特征组合和预处理方式，但必须使用时间顺序的训练/验证/测试切分，并输出可回测的 daily scores。
modelresearchbench,model_research_fuzzy_tree_alpha,scores,研究一个偏树模型或 boosting 风格的日频选股模型，用非线性方式组合收益、动量、波动、流动性、估值和规模特征，预测未来收益并回测。
modelresearchbench,model_research_fuzzy_neural_alpha,scores,用一个轻量神经网络或其他非线性模板研究日频多因子选股。重点是规范的数据切分、训练预算、推理覆盖和可回测分数，而不是手写训练循环。
modelresearchbench,model_research_fuzzy_sequence_alpha,scores,研究一个利用过去一段时间特征序列的日频选股模型。模型需要避免序列窗口穿越信号日，训练集早于验证集和回测期，并输出 daily scores。
modelresearchbench,model_research_fuzzy_transformer_alpha,scores,研究一个基于 Transformer Encoder 和自注意力的日频 A 股序列选股模型。你可以选择合理的序列长度、特征组合、网络宽度和注意力头数，但序列窗口必须结束于信号日，训练集必须早于验证集和回测期，并输出可回测的 daily scores。

